Fusion of Array Operations at Runtime

We address the problem of fusing array operations based on criteria such as shape compatibility, data reusability, and communication. We formulate the problem as a graph partition problem that is general enough to handle loop fusion, combinator fusion, and other types of subroutines.

==> benchmark/alain.py <==
import bohrium as bh
#import numpy as bh

def alain2(N):
    A = bh.ones(N+2)
    D = bh.ones(N+2)
    E = bh.ones(N+2)
    H = bh.ones(N+2)
    bh.flush()
    A[1:N] = E[0:N-1]
    B = A[1:N]*2+3
    C = B + 99
    D[1:N] = A[N:1:-1] + A[1:N]
    E[:] = B + C*D[1:N]
    F = E*4+2
    G = E*8-3
    H[1:N] = F + G*E[::-1]
    bh.flush()

def alain(N):
    E = bh.ones(N+2)
    bh.flush()
    A = bh.empty(N+2)
    B = bh.empty(N+2)
    C = bh.empty(N+2)
    D = bh.empty(N+2)
    H = bh.empty(N+2)

    A[1:N] = E[0:N-1]
    B[1:N] = A[1:N]*2+3
    C[1:N] = B[1:N] + 99

    D[1:N] = A[N:1:-1] + A[1:N]
    E[1:N] = B[1:N] + C[1:N]*D[1:N]
    F = E[1:N]*4+2
    G = E[1:N]*8-3
    H[1:N] = F + G*E[N:1:-1]
    bh.flush()

alain(10)

